TCBP-JOBS: GPU-Accelerated Quantum Error Correction Decoding and Noise Learning with Near-Optimal Accuracy

Achieving near-optimal quantum error correction (QEC) decoding accuracy often requires computationally expensive searches that limit both large-scale simulation and real-time operation. We introduce trajectory-calibrated belief propagation (TCBP), which learns calibrated fault probabilities from BP trajectories, and jittered OSD beam search (JOBS), which uses these probabilities to guide parallel GPU searches. Across surface, color and bivariate-bicycle code memory and surgery circuits, TCBP-JOBS achieves logical error rates comparable to those of the Tesseract most-likely-error decoder at physical error rates of 0.1% to 0.4%, and up to 4.5$\times$ lower on the largest codes. Serial speedups over Tesseract's sparsified presets range from 10$\times$ to 7,400$\times$, and against unsparsified long-beam Tesseract they reach 13,000$\times$ on the bivariate-bicycle codes, at logical error rate ratios of 0.97 to 1.57. At lower physical error rates ($10^{-4}$ to $5\times10^{-4}$), rare-event splitting on the gross code shows that Tesseract is more accurate. Batched execution accelerates offline simulation for rapid, efficient exploration of large-scale QEC design spaces. For QPUs with longer logical clock cycles, our serial memory and logical-surgery experiments demonstrate accuracy comparable to Tesseract while meeting the millisecond-scale latency requirements of online feed-forward operation. Beyond memory and logic decoding, we demonstrate using TCBP-JOBS for confidence scores for postselection in memory and magic-state cultivation, enabling end-to-end color code cultivation. Together, these methods provide a GPU framework for accelerating QEC research via accurate decoding, noise estimation, and confidence assessment.

==> scripts/plot_cultivation_gap.py <==
#!/usr/bin/env python3
"""Generate the compact four-panel cultivation figure from ONE JSON data file.

Place this script in the paper project's scripts/ directory. Put the JSON beside
it, or pass the location of data downloaded from Artifactory using --data.

Install (Python >=3.12; versions used for the approved figure):
    python -m pip install numpy==2.5.4 matplotlib==3.11.2

Run from any working directory:
    python scripts/plot_cultivation_gap.py --data /path/to/cultivation_gap_data.json
    python scripts/plot_cultivation_gap.py --data /path/to/cultivation_gap_data.json --output-dir figures

Writes cultivation_gap_2x2.pdf and cultivation_gap_2x2.png. Default output is the
project's figures/ directory when this script is in scripts/, otherwise figures/
beside the script. No SciPy, TeX installation, additional input files, simulations,
network access, or private modules are needed. Overleaf uses the generated PDF;
run this Python step locally or in CI, not as part of ordinary LaTeX compilation.

Panel (d): accepted states per 1,000 reference QEC cycles; one reference cycle is
assigned ten equal-duration circuit steps. Confidence bounds and exploratory
operating-point selections are preserved in the JSON, along with their definitions,
source hashes and exact aggregate step costs. Colors/fonts and bottom panel
captions reproduce the approved compact layout. The JSON is read-only.
"""
from pathlib import Path
import argparse,json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
from matplotlib.colors import to_rgb
import numpy as np

HERE=Path(__file__).resolve().parent
parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('--data',type=Path,default=HERE/'cultivation_gap_data.json',
                    help='JSON downloaded from Artifactory; defaults to beside this script')
parser.add_argument('--output-dir',type=Path,
                    default=(HERE.parent if HERE.name=='scripts' else HERE)/'figures')
args=parser.parse_args()
DATA=json.loads(args.data.read_text())
if DATA['schema']!='cultivation-gap-figure-v1':
    raise ValueError('Unsupported data schema')
args.output_dir.mkdir(parents=True,exist_ok=True)
rows=DATA['curve_points']
for r in rows:
    for k in ['distance','method','gap','attempts','accepted','binary_Y_errors','installed_qubits']:r[k]=int(r[k])
    for k in ['acceptance','binary_Y_rate','cp95_lower','cp95_upper','steps_per_output','outputs_per_1000_steps']:r[k]=float(r[k])
    r['selected']=bool(r['selected'])
    if r['zero_error_one_sided95_upper']:r['zero_error_one_sided95_upper']=float(r['zero_error_one_sided95_upper'])
chosen={(r['distance'],r['method']):r for r in rows if r['selected']}
ys=DATA['yield_points']
assert len(rows)==47 and len(chosen)==8
for r,s in zip(sorted(chosen.values(),key=lambda r:(r['distance'],r['method'])),ys):
    assert r['accepted']==int(s['accepted']) and r['binary_Y_errors']==int(s['binary_Y_errors'])
COLORS=['#547FB2','#8961A8','#C88549','#679C3B']
FILLS=[tuple(.65*x+.35 for x in to_rgb(c)) for c in COLORS]
MARKERS=['o','s','D','^']
LABELS=['Surface matching','Surface JOBS: same checks','Surface JOBS: relaxed checks','Color JOBS']
plt.rcParams.update({'font.family':'DejaVu Serif','mathtext.fontset':'dejavuserif','font.size':11,
    'axes.labelsize':11,'xtick.labelsize':10,'ytick.labelsize':10,'axes.spines.top':False,
    'axes.spines.right':False,'pdf.fonttype':42,'ps.fonttype':42,'savefig.dpi':240,'hatch.linewidth':1.})
fig,axes=plt.subplots(2,2,figsize=(13.5,9.3))
fig.subplots_adjust(left=.075,right=.985,bottom=.155,top=.91,wspace=.25,hspace=.44)
for ax,d,ceiling in zip(axes[0],[3,5],[1e-5,1e-6]):
    ax.set_yscale('log')
    for method in range(4):
        group=sorted([r for r in rows if r['distance']==d and r['method']==method],key=lambda r:r['gap'])
        normal=[r for r in group if r['binary_Y_errors']]
        x=np.array([100*r['acceptance'] for r in normal]);y=np.array([r['binary_Y_rate'] for r in normal])
        low=np.array([r['cp95_lower'] for r in normal]);high=np.array([r['cp95_upper'] for r in normal])
        ax.errorbar(x,y,yerr=[y-low,high-y],color=COLORS[method],marker=MARKERS[method],
            markersize=5,linestyle='--',linewidth=1.2,elinewidth=1,capsize=2,zorder=3)
        for r in group:
            if not r['binary_Y_errors']:
                x0=100*r['acceptance'];u=r['zero_error_one_sided95_upper']
                ax.scatter(x0,u,marker='_',s=65,color=COLORS[method],zorder=5)
                ax.annotate('',xy=(x0,u/1.7),xytext=(x0,u),arrowprops=dict(arrowstyle='-|>',color=COLORS[method],lw=1.2))
        r=chosen[d,method]
        ax.scatter(100*r['acceptance'],r['binary_Y_rate'],s=115,facecolors='none',edgecolors='#222222',linewidths=1.1,zorder=6)
    ax.axhline(ceiling,color='#666666',linestyle=':',linewidth=1.2)
    exponent=-5 if d==3 else -6
    ax.text(.025,ceiling,rf'$10^{{{exponent}}}$ ceiling',transform=ax.get_yaxis_transform(),va='bottom',color='#555555',fontsize=10)
    for r in [r for r in rows if r['distance']==d and r['method']==2 and r['gap'] in ([0,10,15,20] if d==3 else [0,10,20])]:
        offsets={0:(-12,9),10:(8,5),15:(10,-15),20:(-25,8)} if d==3 else {0:(8,4),10:(8,4),20:(-22,-18)}
        ax.annotate(str(r['gap']),xy=(100*r['acceptance'],r['binary_Y_rate']),xytext=offsets[r['gap']],textcoords='offset points',color=COLORS[2],fontsize=10,fontweight='bold')
    ax.set_xlim(0,70 if d==3 else 13.5)
    ax.set_ylim((2e-6,6e-3) if d==3 else (5e-9,1.2e-3))
    ax.set_xticks(np.arange(0,71,10) if d==3 else np.arange(0,13,2))
    ax.set_xlabel('Acceptance (% of physical attempts)',labelpad=7)
    ax.set_ylabel(r'Accepted-shot binary-$Y$ diagnostic error',labelpad=8)
    ax.grid(axis='y',which='major',alpha=.18)
    ax.text(.5,-.26,rf'({"a" if d==3 else "b"})  ${d}\!\to\!15$: accuracy–acceptance tradeoff',transform=ax.transAxes,ha='center',va='top',fontsize=12)

shortlabels=['Surface\nmatching','Surface JOBS\nsame checks','Surface JOBS\nrelaxed checks','Color\nJOBS']
STEPS_PER_REFERENCE_QEC_CYCLE=DATA['timing']['circuit_steps_per_reference_qec_cycle']
assert STEPS_PER_REFERENCE_QEC_CYCLE==10, 'This figure caption assumes ten steps per reference cycle'
width=.35
for panel,ax in enumerate(axes[1]):
    for d,shift in [(3,-width/2),(5,width/2)]:
        for method in range(4):
            r=chosen[d,method]
            val=100*r['acceptance'] if panel==0 else 1000*STEPS_PER_REFERENCE_QEC_CYCLE/r['steps_per_output']
            ax.bar(method+shift,val,width=width,facecolor=FILLS[method] if d==3 else 'white',
                edgecolor=COLORS[method],hatch=None if d==3 else '////',linewidth=.9,zorder=3)
            if panel==0:
                prev=ys[(0 if d==3 else 4)+method]
                lo=100*float(prev['acceptance_pointwise95_lower']);hi=100*float(prev['acceptance_pointwise95_upper'])
                ax.errorbar(method+shift,val,yerr=[[val-lo],[hi-val]],color='#333333',fmt='none',capsize=2,linewidth=.7,zorder=4)
                ax.text(method+shift,val+1.,f'{val:.2f}%',ha='center',va='bottom',fontsize=9)
    ax.set_xlim(-.65,3.65)
    ax.set_xticks(range(4),shortlabels,fontsize=10)
    ax.grid(axis='y',alpha=.18,zorder=0);ax.set_axisbelow(True)
    ax.legend(handles=[Patch(facecolor='#aaaaaa',edgecolor='#777777',label=r'$3\!\to\!15$: binary-$Y$ ceiling $10^{-5}$'),
        Patch(facecolor='white',edgecolor='#555555',hatch='////',label=r'$5\!\to\!15$: binary-$Y$ ceiling $10^{-6}$')],
        loc='upper left',frameon=False,fontsize=9)
    if panel==0:
        ax.set_ylim(0,70);ax.set_yticks(range(0,61,10));ax.set_ylabel('Acceptance (% of physical attempts)',labelpad=8)
        cap='(c)  Cultivation yield'
    else:
        ax.set_ylim(0,70);ax.set_yticks(np.arange(0,71,10))
        ax.set_ylabel('Accepted states per 1,000 QEC cycles',labelpad=8)
        ax.set_xticklabels([s+'\n'+q for s,q in zip(shortlabels,['454 / 463']*3+['339 / 340'])],fontsize=10)
        ax.set_xlabel(r'Qubits per pipeline: $3\!\to\!15$ / $5\!\to\!15$',labelpad=8)
        cap='(d)  Throughput per factory unit'
    ax.text(.5,-.35,cap,transform=ax.transAxes,ha='center',va='top',fontsize=12)
handles=[Line2D([0],[0],color=COLORS[i],marker=MARKERS[i],linestyle='--',linewidth=1.2,label=LABELS[i]) for i in range(4)]
fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.50,.99),ncol=2,frameon=False,fontsize=11,columnspacing=3,handlelength=2.5)
for ext in ['pdf','png']:
    fig.savefig(args.output_dir/f'cultivation_gap_2x2.{ext}',bbox_inches='tight')
plt.close(fig)
print(f'Generated {args.output_dir / "cultivation_gap_2x2.pdf"} and PNG.')


==> scripts/plot_jobs_vs_tesseract_ratio.py <==
#!/usr/bin/env python3
"""Figure: ratio of the Tesseract to the TCBP-JOBS logical error rate against code distance (accuracy subsection).

Usage: python scripts/plot_jobs_vs_tesseract_ratio.py [data/jobs_vs_tesseract_paired.csv] [--show-lower-bounds]
Requires matplotlib. Writes figures/jobs-vs-tesseract-ratio-vs-distance.pdf.

One panel per p, X and Z pooled. Top row: short-beam sparsified Tesseract on the whole common prefix. Bottom row:
long-beam sparsified Tesseract, drawn where the long beam decoded the whole prefix (p = 0.002 and 0.004). At p = 0.001
the long beam decoded the short-beam failures only, which gives a lower bound on the ratio; that panel is left out
unless --show-lower-bounds is given, in which case the points are open markers with an upward arrow and the lower 95%
limit only.

The CSV has one row per circuit: prefix_shots is the number of shots decoded by both decoders, t_short, t_long and jobs
are the failures of short-beam Tesseract, long-beam Tesseract and TCBP-JOBS on that prefix, and the *_t_only and
*_j_only columns count the shots that only Tesseract or only TCBP-JOBS gets wrong. long_kind is "measured" where the
long beam decoded the whole prefix and "lower_bound" where it decoded the short-beam failures only. The same file holds
the counts of the accuracy table.

Interval: approximate 95% on log(T/J), treating the discordant counts as Poisson and the concordant failures as common
to both decoders.
"""
import csv, math, re, sys
from collections import defaultdict
from pathlib import Path
import matplotlib
import matplotlib.ticker
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
SHOW_LB = "--show-lower-bounds" in sys.argv[1:]
_args = [a for a in sys.argv[1:] if not a.startswith("--")]
src = _args[0] if _args else ROOT / "data" / "jobs_vs_tesseract_paired.csv"
# (beam, fam, x, p) -> T, J, T-only, J-only
pool = defaultdict(lambda: [0, 0, 0, 0])
long_kind = {}  # p -> "measured" | "lower_bound"
# the two distance-10 bicycle codes are offset in x so both are visible: [[90,8,10]] left, [[108,8,10]] right
for r in csv.DictReader(open(src, encoding="utf-8")):
    fam = {"bb": "bicycle", "color": "color", "surface": "surface"}[r["family"]]
    d = float(r["distance"])
    if fam == "bicycle":
        n = re.search(r"\[\[(\d+),", r["code"]).group(1)
        d += {"90": -0.12, "108": 0.12}.get(n, 0)
    p = float(r["p"])
    assert long_kind.setdefault(p, r["long_kind"]) == r["long_kind"], "mixed long_kind within one p"
    for beam, t, a, b in (("short", "t_short", "short_t_only", "short_j_only"), ("long", "t_long", "long_t_only", "long_j_only")):
        acc = pool[(beam, fam, d, p)]
        acc[0] += int(r[t]); acc[1] += int(r["jobs"]); acc[2] += int(r[a]); acc[3] += int(r[b])

ps = [0.001, 0.002, 0.004]
fams = [("surface", "o", "rotated surface"), ("color", "s", "color"), ("bicycle", "^", "bivariate bicycle")]
beams = [("short", "short-beam Tesseract"), ("long", "long-beam Tesseract")]
fig, axes = plt.subplots(2, 3, figsize=(10, 5.6), sharey=True, sharex=True)
for row, (beam, blabel) in enumerate(beams):
    for col, (ax, p) in enumerate(zip(axes[row], ps)):
        if beam == "long" and long_kind[p] != "measured" and not SHOW_LB:
            # no long-beam numbers at this p: leave the panel out and give the neighbors the tick labels it carried
            ax.axis("off")
            ax.text(0.5, 0.5, "long beam not run on" + chr(10) + f"the whole prefix at $p = {p}$", transform=ax.transAxes,
                    ha="center", va="center", fontsize=8, color="0.4")
            axes[0][col].tick_params(labelbottom=True)
            axes[0][col].set_xlabel("code distance")
            if col + 1 < len(ps):
                axes[row][col + 1].tick_params(labelleft=True)
                axes[row][col + 1].set_ylabel("LER ratio Tesseract / TCBP-JOBS")
            continue
        for fam, mk, label in fams:
            pts = sorted((d, v) for (bm, f, d, pp), v in pool.items() if bm == beam and f == fam and pp == p)
            xs = [d for d, _ in pts]
            rs = [v[0] / v[1] for _, v in pts]
            lo, hi = [], []
            for _, (T, J, a, b) in pts:
                c = T - a
                var = a / (c + a) ** 2 + b / (c + b) ** 2
                s = 1.96 * math.sqrt(var)
                r = T / J
                lo.append(r - r * math.exp(-s)); hi.append(r * math.exp(s) - r)
            if beam == "short" or long_kind[p] == "measured":
                ax.errorbar(xs, rs, yerr=[lo, hi], marker=mk, capsize=2, label=label)
            else:
                # lower bounds: open marker, lower 95% limit below, arrow above (the true ratio can only be higher)
                zero = [0.0] * len(rs)
                eb = ax.errorbar(xs, rs, yerr=[lo, zero], marker=mk, capsize=2, label=label, mfc="white")
                ax.errorbar(xs, rs, yerr=[zero, [0.2 * r for r in rs]], lolims=True, fmt="none",
                            ecolor=eb[0].get_color(), elinewidth=1, capsize=2)
        if beam == "long" and long_kind[p] != "measured":
            ax.text(0.03, 0.05, "lower bounds", transform=ax.transAxes, ha="left", va="bottom", fontsize=8)
        ax.axhline(1, color="0.5", lw=0.8, ls="--")
        ax.set_yscale("log")
        ax.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
        ax.set_xticks([6, 7, 8, 9, 10, 11, 12, 13])
        if row == 0:
            ax.set_title(f"$p = {p}$")
        else:
            ax.set_xlabel("code distance")
        ax.grid(True, which="both", lw=0.3, alpha=0.5)
    axes[row][0].set_ylabel("LER ratio Tesseract / TCBP-JOBS")
    axes[row][2].text(1.03, 0.5, blabel, transform=axes[row][2].transAxes,
                      rotation=270, va="center", ha="left", fontsize=9)
axes[0][0].set_yticks([0.5, 1, 2, 4, 8]); axes[0][0].set_yticklabels(["0.5", "1", "2", "4", "8"])
axes[0][0].legend(frameon=False, fontsize=8, loc="upper left")
fig.tight_layout()
out = ROOT / "figures" / "jobs-vs-tesseract-ratio-vs-distance.pdf"
out.parent.mkdir(exist_ok=True)
fig.savefig(out)
print("wrote", out)


==> scripts/plot_jobs_vs_tesseract_throughput.py <==
#!/usr/bin/env python3
"""Figure: batched throughput of TCBP-JOBS on one GB200 against sparsified Tesseract on a 72-core Grace CPU.

Usage: python scripts/plot_jobs_vs_tesseract_throughput.py [data/jobs_vs_tesseract_throughput.csv] [--previous-build]
Requires matplotlib. Writes figures/jobs-vs-tesseract-throughput-vs-distance.pdf.

One panel per p, X and Z pooled. Top row: short-beam sparsified Tesseract. Bottom row: long-beam sparsified Tesseract,
measured at p = 0.002 and 0.004 only. The plotted value is the time ratio

    (sum over X and Z of the mean Tesseract decode time per shot on one Grace core) / 72
    -----------------------------------------------------------------------------------
    (sum over X and Z of the batched TCBP-JOBS decode time per shot on one GB200)

that is, the 72 cores are assumed to share the work perfectly. A value above 1 means the GPU decodes more shots per
second than the CPU.

The CSV has one row per circuit: tesseract_short_grace_mean_ms and tesseract_long_grace_mean_ms are mean single-thread
decode times per shot with every core of the CPU busy (the long beam is empty at p = 0.001, where it was not run on
the whole prefix); jobs_batched_us_per_shot is the TCBP-JOBS time per shot in batches of 4,096 for the released
decoder; jobs_batched_us_per_shot_previous_build is the same for the earlier build that produced the failure counts,
kept for reference and drawn only with --previous-build.
"""
import csv, re, sys
from collections import defaultdict
from pathlib import Path
import matplotlib
import matplotlib.ticker
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
PREVIOUS = "--previous-build" in sys.argv[1:]
_args = [a for a in sys.argv[1:] if not a.startswith("--")]
src = _args[0] if _args else ROOT / "data" / "jobs_vs_tesseract_throughput.csv"
CORES = 72
jobs_col = "jobs_batched_us_per_shot_previous_build" if PREVIOUS else "jobs_batched_us_per_shot"

# (beam, family, x, p) -> [Tesseract ms summed over bases, JOBS ms summed over bases]
pool = defaultdict(lambda: [0.0, 0.0])
# the two distance-10 bicycle codes are offset in x so both are visible: [[90,8,10]] left, [[108,8,10]] right
for r in csv.DictReader(open(src, encoding="utf-8")):
    fam = {"bb": "bicycle", "color": "color", "surface": "surface"}[r["family"]]
    d = float(r["distance"])
    if fam == "bicycle":
        n = re.search(r"\[\[(\d+),", r["code"]).group(1)
        d += {"90": -0.12, "108": 0.12}.get(n, 0)
    p = float(r["p"])
    jobs_ms = float(r[jobs_col]) / 1000.0
    for beam, col in (("short", "tesseract_short_grace_mean_ms"), ("long", "tesseract_long_grace_mean_ms")):
        if r[col] == "":
            continue
        acc = pool[(beam, fam, d, p)]
        acc[0] += float(r[col]); acc[1] += jobs_ms

ps = [0.001, 0.002, 0.004]
fams = [("surface", "o", "rotated surface"), ("color", "s", "color"), ("bicycle", "^", "bivariate bicycle")]
beams = [("short", "short-beam Tesseract (sparsified)"), ("long", "long-beam Tesseract (sparsified)")]
ylabel = f"time ratio, Grace ({CORES} cores) / GB200"
fig, axes = plt.subplots(2, 3, figsize=(10, 5.6), sharey=True, sharex=True)
lo, hi = [], []
for row, (beam, blabel) in enumerate(beams):
    for col, (ax, p) in enumerate(zip(axes[row], ps)):
        have = any(bm == beam and pp == p for (bm, _, _, pp) in pool)
        if not have:
            # no long-beam run on the whole prefix at this p: leave the panel out, give the neighbours its tick labels
            ax.axis("off")
            ax.text(0.5, 0.5, "long beam not run on" + chr(10) + f"the whole prefix at $p = {p}$",
                    transform=ax.transAxes, ha="center", va="center", fontsize=8, color="0.4")
            axes[0][col].tick_params(labelbottom=True)
            axes[0][col].set_xlabel("code distance")
            if col + 1 < len(ps):
                axes[row][col + 1].tick_params(labelleft=True)
                axes[row][col + 1].set_ylabel(ylabel)
            continue
        for fam, mk, label in fams:
            pts = sorted((d, v) for (bm, f, d, pp), v in pool.items() if bm == beam and f == fam and pp == p)
            xs = [d for d, _ in pts]
            ys = [t / CORES / j for _, (t, j) in pts]
            lo.append(min(ys)); hi.append(max(ys))
            ax.plot(xs, ys, marker=mk, label=label)
        ax.axhline(1, color="0.5", lw=0.8, ls="--")
        ax.set_yscale("log")
        ax.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
        ax.set_xticks([6, 7, 8, 9, 10, 11, 12, 13])
        if row == 0:
            ax.set_title(f"$p = {p}$")
        else:
            ax.set_xlabel("code distance")
        ax.grid(True, which="both", lw=0.3, alpha=0.5)
    axes[row][0].set_ylabel(ylabel)
    axes[row][2].text(1.03, 0.5, blabel, transform=axes[row][2].transAxes,
                      rotation=270, va="center", ha="left", fontsize=9)
ticks = [0.5, 1, 2, 5, 10, 20, 50, 100, 200, 500, 1000, 2000]
axes[0][0].set_yticks(ticks); axes[0][0].set_yticklabels([f"{t:g}" for t in ticks])
axes[0][0].set_ylim(0.4, 2500)
axes[0][0].legend(frameon=False, fontsize=8, loc="upper left")
fig.tight_layout()
out = ROOT / "figures" / "jobs-vs-tesseract-throughput-vs-distance.pdf"
out.parent.mkdir(exist_ok=True)
fig.savefig(out)
print(f"wrote {out}; ratio range {min(lo):.2f} to {max(hi):.0f}")


==> scripts/plot_noise_learning_ler_vs_time.py <==
#!/usr/bin/env python3
"""Figure: LER with learned rates over LER with the oracle rates, against learning time (noise-learning section).

Usage: python scripts/plot_noise_learning_ler_vs_time.py [data/noise_learning_ler_vs_learning_cost.csv]
Requires matplotlib. Writes figures/noise-learning-ler-vs-learning-time.pdf.

Gross code, one panel per p (0.002 and 0.004), two EM stopping rules, Z and X, starting from the uniform prior at
t = 0. The CSV has one row per basis, p, stopping rule (setting: def = default stop, p16 = 16 passes with the tolerance
off) and number of learning shots (2^10 to 2^19): learn_s is the wall time of the learning run on one GB200, fails and
ler are the failures and LER on decode_shots shots with the learned rates, oracle_fails the failures with the DEM rates
on the same shots, and ler_over_oracle their ratio. The p = 0.001 rows carry 0 or 1 failures per arm and are not
plotted. The gray band is the uniform prior (no learning): LER uniform / LER oracle in Z and X, from the run behind the
table of logical error rates under the four priors. Learning time excludes the one-off TCBP model fit (about 10 s),
which every prior needs.
"""
import csv, sys
from pathlib import Path
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.ticker

ROOT = Path(__file__).resolve().parents[1]
src = sys.argv[1] if len(sys.argv) > 1 else ROOT / "data" / "noise_learning_ler_vs_learning_cost.csv"
rows = [r for r in csv.DictReader(open(src, encoding="utf-8")) if r["p"] != "0.001"]

settings = [("def", "default stop (up to 4 passes)", "C0"), ("p16", "16 passes, tolerance off", "C3")]
bases = [("Z", "o"), ("X", "s")]
ps = ["0.002", "0.004"]
# LER uniform / LER oracle (Z, X): 9.07e-4/3.30e-5, 6.02e-4/2.50e-5; 0.573/0.0646, 0.556/0.0609
uniform = {"0.002": (27.5, 24.1), "0.004": (8.87, 9.13)}
fig, axes = plt.subplots(1, 2, figsize=(8, 3.9), sharey=True)
for ax, p in zip(axes, ps):
    lo, hi = sorted(uniform[p])
    ax.axhspan(lo * 0.97, hi * 1.03, color="0.75", lw=0)
    ax.text(1150, hi * 1.09, "uniform prior (no learning)", fontsize=7.5, va="bottom", ha="right", color="0.3")
    for key, label, col in settings:
        for b, mk in bases:
            pts = sorted((int(r["learn_shots"]), float(r["learn_s"]), float(r["ler_over_oracle"]))
                         for r in rows if r["p"] == p and r["setting"] == key and r["basis"] == b)
            ax.plot([t for _, t, _ in pts], [y for _, _, y in pts], marker=mk, ms=4.5, color=col, lw=1.2,
                    ls="-" if b == "Z" else "--", label=f"{label}, ${b}$")
    ax.axhline(1, color="0.4", lw=0.8, ls=":")
    ax.text(2.1, 1.03, "oracle", fontsize=7.5, va="bottom", color="0.3")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xticks([2, 5, 10, 30, 100, 300, 1000])
    ax.xaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda v, _: f"{int(v)}"))
    ax.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
    ax.set_yticks([1, 1.5, 2, 3, 5, 10, 20, 30])
    ax.yaxis.set_major_formatter(matplotlib.ticker.FuncFormatter(lambda v, _: f"{v:g}"))
    ax.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
    ax.set_xlim(1.8, 1300)
    ax.set_ylim(0.9, 40)
    ax.set_xlabel("learning time on one GB200 (s)")
    ax.set_title(f"$p = {p}$")
    ax.grid(True, which="major", lw=0.3, alpha=0.5)
axes[0].set_ylabel("LER learned / LER oracle")
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False, fontsize=7.5)
fig.tight_layout(rect=[0, 0.07, 1, 1])
out = ROOT / "figures" / "noise-learning-ler-vs-learning-time.pdf"
out.parent.mkdir(exist_ok=True)
fig.savefig(out)
print("wrote", out)


==> scripts/plot_surgery_latency.py <==
#!/usr/bin/env python3
"""Reproduce the surgery table and JOBS latency figure from the results archive.

Usage: python scripts/plot_surgery_latency.py [tesseract_surgery_latency.tar.gz]
Requires numpy, scipy and matplotlib. Raw records remain outside the paper repo.
"""

import argparse
import csv
import hashlib
import io
import json
import os
from pathlib import Path
import tarfile

os.environ.setdefault("MPLCONFIGDIR", "/tmp/tcbp-jobs-matplotlib")
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch
from matplotlib.ticker import ScalarFormatter
import numpy as np
from scipy.stats import gaussian_kde


ROOT = Path(__file__).resolve().parents[1]
DECODERS = {
    "jobs": "TCBP-JOBS",
    "tesseract/mp": "Tesseract multi-pass + long",
    "tesseract/short": "Tesseract short + sparsify",
    "relay": "Relay-BP (relay300)",
}
RATES = (0.001, 0.002, 0.004)
N = 100_000


def load_records(archive):
    records = {
        (p, decoder): {
            "ms": np.empty(N), "failure": np.empty(N, dtype=bool),
            "seen": np.zeros(N, dtype=bool),
        }
        for p in RATES for decoder in DECODERS
    }
    with tarfile.open(archive) as tar:
        for member in tar:
            if not member.isfile() or not member.name.endswith(".npz"):
                continue
            key = next((
                (p, d) for p in RATES for d in DECODERS
                if f"/results/raw/{d}/gross_x1x2_si1000_p{p}/" in member.name
            ), None)
            if key is None:
                continue
            with np.load(io.BytesIO(tar.extractfile(member).read()), allow_pickle=False) as z:
                if key[1].startswith("tesseract/"):
                    ms = z["seconds"] * 1000
                    begin = int(z["begin"])
                    indices = np.arange(begin, begin + len(ms))
                    failure = z["failed"]
                else:
                    ms = z["latency_ns"] / 1e6
                    indices = z["shot_index"]
                    failure = z["failure"]
                record = records[key]
                assert np.all((indices >= 0) & (indices < N)), member.name
                assert len(np.unique(indices)) == len(indices), member.name
                assert not record["seen"][indices].any(), member.name
                assert np.all(np.isfinite(ms) & (ms > 0)), member.name
                record["ms"][indices] = ms
                record["failure"][indices] = failure
                record["seen"][indices] = True
    for key, record in records.items():
        assert record["seen"].all(), f"Incomplete prefix: {key}"
    return records


def summarize(records):
    rows = []
    for (p, decoder), record in records.items():
        ms = record["ms"]
        rows.append(dict(
            p=p, decoder=decoder, shots=N,
            failures=int(record["failure"].sum()), mean_ms=float(ms.mean()),
            p50_ms=float(np.percentile(ms, 50)),
            p90_ms=float(np.percentile(ms, 90)),
            p99_ms=float(np.percentile(ms, 99)),
            p999_ms=float(np.percentile(ms, 99.9)), max_ms=float(ms.max()),
            fraction_above_50_ms=float(np.mean(ms > 50)),
        ))
    return rows


def write_table(rows):
    lines = [
        "% Generated by scripts/plot_surgery_latency.py; all rows use 100,000 shots.",
        r"\begin{tabular}{llrrrr}", r"\toprule",
        r"$p$ & decoder & failures & mean (ms) & p50 (ms) & p99 (ms) \\",
        r"\midrule",
    ]
    for i, row in enumerate(rows):
        if i and i % len(DECODERS) == 0:
            lines.append(r"\midrule")
        label = DECODERS[row["decoder"]]
        if row["decoder"] == "jobs":
            label = r"\textbf{" + label + "}"
        values = [
            f"{row[k]:,.0f}" if row[k] >= 1000 else f"{row[k]:.3g}"
            for k in ("mean_ms", "p50_ms", "p99_ms")
        ]
        lines.append(
            f"{100 * row['p']:.1f}\\% & {label} & {row['failures']:,} & "
            + " & ".join(values) + r" \\"
        )
    lines += [r"\bottomrule", r"\end{tabular}"]
    (ROOT / "figs/surgery_latency_table.tex").write_text("\n".join(lines) + "\n")


def plot(records):
    plt.rcParams.update({
        "font.family": "sans-serif", "font.size": 9,
        "axes.labelsize": 9, "axes.titlesize": 10,
        "axes.spines.top": False, "axes.spines.right": False,
        "axes.linewidth": 0.7, "pdf.fonttype": 42, "ps.fonttype": 42,
    })
    fig, axes = plt.subplots(1, 3, figsize=(7.2, 3.0), sharex=True)
    colors = ("#2166AC", "#168478", "#7956A3")
    bins = np.geomspace(0.1, 400, 90)
    grid = np.linspace(np.log10(bins[0]), np.log10(bins[-1]), 700)
    for panel, (ax, p, color) in enumerate(zip(axes, RATES, colors)):
        ms = records[(p, "jobs")]["ms"]
        # Fit in log space to keep the estimate positive, then apply the
        # Jacobian so the displayed density has units of inverse milliseconds.
        kde = gaussian_kde(np.log10(ms), bw_method="scott")
        x = 10**grid
        density = kde(grid) / (x * np.log(10))
        ax.hist(ms, bins=bins, density=True, color=color, alpha=0.20,
                edgecolor="none", zorder=2)
        ax.plot(x, density, color=color, lw=1.7, zorder=3)
        median, p99 = np.percentile(ms, [50, 99])
        ax.axvline(median, color="#434B53", lw=1, ls="--", zorder=4)
        ax.axvline(p99, color="#434B53", lw=1, ls=":", zorder=4)
        ax.text(0, 1.035, f"Median  {median:.3g} ms    |    p99  {p99:.3g} ms",
                transform=ax.transAxes, ha="left", va="bottom", fontsize=7.7)
        ax.set_title(f"({chr(97 + panel)})  $p={100*p:.1f}\\%$", loc="left", pad=29)
        ax.set_xscale("log")
        ax.set_xlim(0.2, 350)
        ax.set_xticks([1, 10, 100])
        ax.xaxis.set_major_formatter(ScalarFormatter())
        ax.set_ylim(bottom=0)
        ax.grid(axis="y", color="#E4E8EC", lw=0.6, zorder=0)
        ax.tick_params(which="both", direction="out", width=0.6)
        ax.ticklabel_format(axis="y", style="plain", useOffset=False)
        ax.set_xlabel("Decode latency (ms)")
    axes[0].set_ylabel(r"Probability density (ms$^{-1}$)")
    handles = [
        Patch(facecolor="#647D91", alpha=0.25, label="Measured histogram"),
        Line2D([], [], color="#647D91", lw=1.7, label="Smoothed density"),
        Line2D([], [], color="#434B53", ls="--", lw=1, label="Median"),
        Line2D([], [], color="#434B53", ls=":", lw=1, label="p99"),
    ]
    fig.legend(handles=handles, loc="lower center", ncol=4, frameon=False,
               fontsize=8, bbox_to_anchor=(0.5, -0.005), handlelength=2)
    fig.subplots_adjust(left=0.085, right=0.99, bottom=0.25, top=0.79, wspace=0.32)
    for extension in ("pdf", "png"):
        fig.savefig(ROOT / f"figs/surgery_jobs_latency.{extension}", dpi=220,
                    bbox_inches="tight")
    plt.close(fig)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("archive", type=Path, nargs="?", default=(
        Path.home() / "Downloads/tesseract_surgery_latency.tar.gz"))
    args = parser.parse_args()
    records = load_records(args.archive)
    rows = summarize(records)
    (ROOT / "data").mkdir(exist_ok=True)
    with (ROOT / "data/surgery_latency_summary.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]), lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)
    provenance = dict(
        archive=args.archive.name,
        sha256=hashlib.sha256(args.archive.read_bytes()).hexdigest(),
        script="scripts/plot_surgery_latency.py",
        records="results/raw/{jobs,relay,tesseract/mp,tesseract/short}",
        prefix_shots_per_decoder_per_rate=N,
        gpu_build="Not identified in archive; do not assume cb45903c.",
        smoothing="Scott-bandwidth Gaussian KDE in log10(ms), transformed to density per ms.",
        quantiles="Empirical; calculated from all measured shots, without smoothing.",
    )
    (ROOT / "data/surgery_latency_provenance.json").write_text(
        json.dumps(provenance, indent=2) + "\n")
    write_table(rows)
    plot(records)
    print("Validated 12 complete 100,000-shot prefixes; wrote figure, table and summaries.")


if __name__ == "__main__":
    main()

